An asynchronous parallel high-throughput model calibration framework for crystal plasticity finite element constitutive models

Crystal plasticity finite element model (CPFEM) is a powerful numerical simulation in the integrated computational materials engineering (ICME) toolboxes that relates microstructures to homogenized materials properties and establishes the structure-property linkages in computational materials science. However, to establish the predictive capability, one needs to calibrate the underlying constitutive model, verify the solution and validate the model prediction against experimental data. Bayesian optimization (BO) has stood out as a gradient-free efficient global optimization algorithm that is capable of calibrating constitutive models for CPFEM. In this paper, we apply a recently developed asynchronous parallel constrained BO algorithm to calibrate phenomenological constitutive models for stainless steel 304L, Tantalum, and Cantor high-entropy alloy.

==> qcompile.sh <==
#/bin/bash

# rm ${file}.aux
# rm ${file}.bbl
# rm ${file}.blg

cp -rfv ~/Documents/figs/figsAsyncBO/*  figsAsyncBO/
cp -rfv ~/Documents/figs/figsConstvModelCalib/*  figsConstvModelCalib/
cp -rfv ~/Documents/figs/figsMLMC-CPFEM/*  figsMLMC-CPFEM/
cp -rfv ~/Documents/figs/figsSC-CPFEM/*  figsSC-CPFEM/

cp -fv ~/Templates/lib.bib .
fileName='robustConstitutiveModelCalib'
fileDate='21Feb23'
file="${fileName}_${fileDate}"

pdflatex --shell-escape ${file}.tex
evince ${file}.pdf &
bibtex ${file}.aux
pdflatex --shell-escape ${file}
# pdflatex --shell-escape ${file}

# cp ${file}.pdf $temp/${fileName}.pdf
# dropbox sharelink $temp/${fileName}.pdf


